Singlet Geminal Wavefunctions

Wavefunction forms based on products of electron pairs are usually constructed as closed-shell singlets, which is insufficient when the molecular state has a nonzero spin or when the chemistry is determined by $d$- or $f-$electrons. A set of two-electron forms are considered as explicit couplings of second-quantized operators to open-shell singlets. Geminal wavefunctions are constructed and their structure is elaborated. Numerical results for small model systems clearly demonstrate improvement over closed-shell singlet pairs.

==> figs/d4_1p2.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
sp4_values = []
FCI_values = []
apig_values = []

filepath = 'd4_1p2'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        sp4_values.append(float(linelist[1]))
        FCI_values.append(float(linelist[3]))
        apig_values.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,apig_values, '.-r', label='APIG')
l2 = ax.plot(x_values,sp4_values, 'o-b', label='sp(4)')
l3 = ax.plot(x_values,FCI_values, '^-m', label='FCI')

ax.set(xlabel='$\\alpha$ ($a_0$)', ylabel='Energy $(E_h)$', xlim=[1.0,8.0], ylim=[-2.3,-1.9])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/d4_1p2_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
apig_values = []
sp4_values = []

filepath = 'd4_1p2_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        apig_values.append(float(linelist[2]))
        sp4_values.append(float(linelist[1]))

fig, ax1 = plt.subplots()

#ax1.set(xlabel='$r$ ($a_0$)', ylabel='$\\Delta E$ $(E_h)$', xlim=[1.3,6.0])
ax1.set_xlabel('$\\alpha$ ($a_0$)')
ax1.set_xlim([1.0,8.0])

ax2 = ax1.twinx()
ax2.set_ylabel('$\\Delta$ sp(4) $(E_h)$',color='b')
ax2.plot(x_values,sp4_values, 'o-b', label='sp(4)')
ax2.tick_params(axis='y', labelcolor='b')

#ax2 = ax1.twinx()
ax1.set_ylabel('$\\Delta$ APIG $(E_h)$',color='r')
ax1.plot(x_values,apig_values, '.-r', label='APIG')
ax1.tick_params(axis='y', labelcolor='r')

#l0 = ax.plot(x_values,sp4_values, 'o-g', label='sp(4)')

#ax1.grid()

ax1.text(-0.1,1.15,'b)', transform=ax1.transAxes, fontsize=16, va='top', ha='right')

#ax1.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/d4_1p6.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
sp4_values = []
FCI_values = []
apig_values = []

filepath = 'd4_1p6'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        sp4_values.append(float(linelist[1]))
        FCI_values.append(float(linelist[3]))
        apig_values.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,apig_values, '.-r', label='APIG')
l2 = ax.plot(x_values,sp4_values, 'o-b', label='sp(4)')
l3 = ax.plot(x_values,FCI_values, '^-m', label='FCI')

ax.set(xlabel='$\\alpha$ ($a_0$)', ylabel='Energy $(E_h)$', xlim=[1.0,8.0], ylim=[-2.3,-2.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/d4_1p6_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
apig_values = []
sp4_values = []

filepath = 'd4_1p6_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        apig_values.append(float(linelist[2]))
        sp4_values.append(float(linelist[1]))

fig, ax1 = plt.subplots()

#ax1.set(xlabel='$r$ ($a_0$)', ylabel='$\\Delta E$ $(E_h)$', xlim=[1.3,6.0])
ax1.set_xlabel('$\\alpha$ ($a_0$)')
ax1.set_xlim([1.0,8.0])

ax2 = ax1.twinx()
ax2.set_ylabel('$\\Delta$ sp(4) $(E_h)$',color='b')
ax2.plot(x_values,sp4_values, 'o-b', label='sp(4)')
ax2.tick_params(axis='y', labelcolor='b')

#ax2 = ax1.twinx()
ax1.set_ylabel('$\\Delta$ APIG $(E_h)$',color='r')
ax1.plot(x_values,apig_values, '.-r', label='APIG')
ax1.tick_params(axis='y', labelcolor='r')

#l0 = ax.plot(x_values,sp4_values, 'o-g', label='sp(4)')

#ax1.grid()

ax1.text(-0.1,1.15,'b)', transform=ax1.transAxes, fontsize=16, va='top', ha='right')

#ax1.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/d4_2p0.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
sp4_values = []
FCI_values = []
apig_values = []

filepath = 'd4_2p0'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        sp4_values.append(float(linelist[1]))
        FCI_values.append(float(linelist[3]))
        apig_values.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,apig_values, '.-r', label='APIG')
l2 = ax.plot(x_values,sp4_values, 'o-b', label='sp(4)')
l3 = ax.plot(x_values,FCI_values, '^-m', label='FCI')

ax.set(xlabel='$\\alpha$ ($a_0$)', ylabel='Energy $(E_h)$', xlim=[1.0,8.0], ylim=[-2.2,-2.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/d4_2p0_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
apig_values = []
sp4_values = []

filepath = 'd4_2p0_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        apig_values.append(float(linelist[2]))
        sp4_values.append(float(linelist[1]))

fig, ax1 = plt.subplots()

#ax1.set(xlabel='$r$ ($a_0$)', ylabel='$\\Delta E$ $(E_h)$', xlim=[1.3,6.0])
ax1.set_xlabel('$\\alpha$ ($a_0$)')
ax1.set_xlim([1.0,8.0])

ax2 = ax1.twinx()
ax2.set_ylabel('$\\Delta$ sp(4) $(E_h)$',color='b')
ax2.plot(x_values,sp4_values, 'o-b', label='sp(4)')
ax2.tick_params(axis='y', labelcolor='b')

#ax2 = ax1.twinx()
ax1.set_ylabel('$\\Delta$ APIG $(E_h)$',color='r')
ax1.plot(x_values,apig_values, '.-r', label='APIG')
ax1.tick_params(axis='y', labelcolor='r')

#l0 = ax.plot(x_values,sp4_values, 'o-g', label='sp(4)')

#ax1.grid()

ax1.text(-0.1,1.15,'b)', transform=ax1.transAxes, fontsize=16, va='top', ha='right')

#ax1.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/linear_h4.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
FCI_values = []
RHF_values = []
APIG_values = []
sp4_values = []

filepath = 'linear_h4'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        RHF_values.append(float(linelist[1]))
        APIG_values.append(float(linelist[2]))
        sp4_values.append(float(linelist[3]))
        FCI_values.append(float(linelist[4]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,RHF_values,   '-g', label='RHF')
l2 = ax.plot(x_values,APIG_values, '.-r', label='APIG')
l3 = ax.plot(x_values,sp4_values,  'o-b', label='sp(4)')
l4 = ax.plot(x_values,FCI_values,  '^-m', label='FCI')

ax.set(xlabel='$r$ ($a_0$)', ylabel='Energy $(E_h)$', xlim=[1.3,6.0], ylim=[-2.2,-1.88])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/linear_h4_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
apig_values = []
sp4_values = []

filepath = 'linear_h4_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        apig_values.append(float(linelist[1]))
        sp4_values.append(float(linelist[2]))

fig, ax1 = plt.subplots()

#ax1.set(xlabel='$r$ ($a_0$)', ylabel='$\\Delta E$ $(E_h)$', xlim=[1.3,6.0])
ax1.set_xlabel('$r$ ($a_0$)')
ax1.set_xlim([1.3,6.0])

ax2 = ax1.twinx()
ax2.set_ylabel('$\\Delta$ sp(4) $(E_h)$',color='b')
ax2.plot(x_values,sp4_values, 'o-b', label='sp(4)')
ax2.tick_params(axis='y', labelcolor='b')

#ax2 = ax1.twinx()
ax1.set_ylabel('$\\Delta$ APIG $(E_h)$',color='r')
ax1.plot(x_values,apig_values, '.-r', label='APIG')
ax1.tick_params(axis='y', labelcolor='r')

#l0 = ax.plot(x_values,sp4_values, 'o-g', label='sp(4)')

#ax.grid()

ax1.text(-0.1,1.15,'b)', transform=ax1.transAxes, fontsize=16, va='top', ha='right')

#ax1.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/open_h4_1p2.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
sp4_values = []
FCI_values = []
apig_values = []

filepath = 'open_h4_1p2'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        sp4_values.append(float(linelist[2]))
        FCI_values.append(float(linelist[3]))
        apig_values.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,apig_values, '.-r', label='APIG')
l2 = ax.plot(x_values,sp4_values, 'o-b', label='sp(4)')
l3 = ax.plot(x_values,FCI_values, '^-m', label='FCI')

ax.set(xlabel='$\\alpha$ (rad)', ylabel='Energy $(E_h)$', xlim=[0.0,0.5], ylim=[-2.05,-1.25])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/open_h4_1p2_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
apig_values = []
sp4_values = []

filepath = 'open_h4_1p2_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        apig_values.append(float(linelist[1]))
        sp4_values.append(float(linelist[2]))

fig, ax1 = plt.subplots()

#ax1.set(xlabel='$r$ ($a_0$)', ylabel='$\\Delta E$ $(E_h)$', xlim=[1.3,6.0])
ax1.set_xlabel('$\\alpha$ (rad)')
ax1.set_xlim([0.0,0.5])

ax2 = ax1.twinx()
ax2.set_ylabel('$\\Delta$ sp(4) $(E_h)$',color='b')
ax2.plot(x_values,sp4_values, 'o-b', label='sp(4)')
ax2.tick_params(axis='y', labelcolor='b')

#ax2 = ax1.twinx()
ax1.set_ylabel('$\\Delta$ APIG $(E_h)$',color='r')
ax1.plot(x_values,apig_values, '.-r', label='APIG')
ax1.tick_params(axis='y', labelcolor='r')

#l0 = ax.plot(x_values,sp4_values, 'o-g', label='sp(4)')

#ax1.grid()

ax1.text(-0.1,1.15,'b)', transform=ax1.transAxes, fontsize=16, va='top', ha='right')

#ax1.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/open_h4_1p6.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
sp4_values = []
FCI_values = []
apig_values = []

filepath = 'open_h4_1p6'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        sp4_values.append(float(linelist[2]))
        FCI_values.append(float(linelist[3]))
        apig_values.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,apig_values, '.-r', label='APIG')
l2 = ax.plot(x_values,sp4_values, 'o-b', label='sp(4)')
l3 = ax.plot(x_values,FCI_values, '^-m', label='FCI')

ax.set(xlabel='$\\alpha$ (rad)', ylabel='Energy $(E_h)$', xlim=[0.0,0.5], ylim=[-2.2,-1.7])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/open_h4_1p6_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
apig_values = []
sp4_values = []

filepath = 'open_h4_1p6_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        apig_values.append(float(linelist[1]))
        sp4_values.append(float(linelist[2]))

fig, ax1 = plt.subplots()

#ax1.set(xlabel='$r$ ($a_0$)', ylabel='$\\Delta E$ $(E_h)$', xlim=[1.3,6.0])
ax1.set_xlabel('$\\alpha$ (rad)')
ax1.set_xlim([0.0,0.5])

ax2 = ax1.twinx()
ax2.set_ylabel('$\\Delta$ sp(4) $(E_h)$',color='b')
ax2.plot(x_values,sp4_values, 'o-b', label='sp(4)')
ax2.tick_params(axis='y', labelcolor='b')

#ax2 = ax1.twinx()
ax1.set_ylabel('$\\Delta$ APIG $(E_h)$',color='r')
ax1.plot(x_values,apig_values, '.-r', label='APIG')
ax1.tick_params(axis='y', labelcolor='r')

#l0 = ax.plot(x_values,sp4_values, 'o-g', label='sp(4)')

#ax1.grid()

ax1.text(-0.1,1.15,'b)', transform=ax1.transAxes, fontsize=16, va='top', ha='right')

#ax1.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/open_h4_2p0.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
sp4_values = []
FCI_values = []
apig_values = []

filepath = 'open_h4_2p0'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        sp4_values.append(float(linelist[2]))
        FCI_values.append(float(linelist[3]))
        apig_values.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,apig_values, '.-r', label='APIG')
l2 = ax.plot(x_values,sp4_values, 'o-b', label='sp(4)')
l3 = ax.plot(x_values,FCI_values, '^-m', label='FCI')

ax.set(xlabel='$\\alpha$ (rad)', ylabel='Energy $(E_h)$', xlim=[0.0,0.5], ylim=[-2.17,-1.85])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/open_h4_2p0_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
apig_values = []
sp4_values = []

filepath = 'open_h4_2p0_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        apig_values.append(float(linelist[1]))
        sp4_values.append(float(linelist[2]))

fig, ax1 = plt.subplots()

#ax1.set(xlabel='$r$ ($a_0$)', ylabel='$\\Delta E$ $(E_h)$', xlim=[1.3,6.0])
ax1.set_xlabel('$\\alpha$ (rad)')
ax1.set_xlim([0.0,0.5])

ax2 = ax1.twinx()
ax2.set_ylabel('$\\Delta$ sp(4) $(E_h)$',color='b')
ax2.plot(x_values,sp4_values, 'o-b', label='sp(4)')
ax2.tick_params(axis='y', labelcolor='b')

#ax2 = ax1.twinx()
ax1.set_ylabel('$\\Delta$ APIG $(E_h)$',color='r')
ax1.plot(x_values,apig_values, '.-r', label='APIG')
ax1.tick_params(axis='y', labelcolor='r')

#l0 = ax.plot(x_values,sp4_values, 'o-g', label='sp(4)')

#ax1.grid()

ax1.text(-0.1,1.15,'b)', transform=ax1.transAxes, fontsize=16, va='top', ha='right')

#ax1.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/p4_1p2.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
sp4_values = []
FCI_values = []
apig_values = []

filepath = 'p4_1p2'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        sp4_values.append(float(linelist[2]))
        FCI_values.append(float(linelist[3]))
        apig_values.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,apig_values, '.-r', label='APIG')
l2 = ax.plot(x_values,sp4_values, 'o-b', label='sp(4)')
l3 = ax.plot(x_values,FCI_values, '^-m', label='FCI')

ax.set(xlabel='$\\alpha$ ($a_0$)', ylabel='Energy $(E_h)$', xlim=[1.0,8.0], ylim=[-2.3,-1.8])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/p4_1p2_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
apig_values = []
sp4_values = []

filepath = 'p4_1p2_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        apig_values.append(float(linelist[1]))
        sp4_values.append(float(linelist[2]))

fig, ax1 = plt.subplots()

#ax1.set(xlabel='$r$ ($a_0$)', ylabel='$\\Delta E$ $(E_h)$', xlim=[1.3,6.0])
ax1.set_xlabel('$\\alpha$ ($a_0$)')
ax1.set_xlim([1.0,8.0])

ax2 = ax1.twinx()
ax2.set_ylabel('$\\Delta$ sp(4) $(E_h)$',color='b')
ax2.plot(x_values,sp4_values, 'o-b', label='sp(4)')
ax2.tick_params(axis='y', labelcolor='b')

#ax2 = ax1.twinx()
ax1.set_ylabel('$\\Delta$ APIG $(E_h)$',color='r')
ax1.plot(x_values,apig_values, '.-r', label='APIG')
ax1.tick_params(axis='y', labelcolor='r')

#l0 = ax.plot(x_values,sp4_values, 'o-g', label='sp(4)')

#ax1.grid()

ax1.text(-0.1,1.15,'b)', transform=ax1.transAxes, fontsize=16, va='top', ha='right')

#ax1.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/p4_1p6.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
sp4_values = []
FCI_values = []
apig_values = []

filepath = 'p4_1p6'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        sp4_values.append(float(linelist[2]))
        FCI_values.append(float(linelist[3]))
        apig_values.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,apig_values, '.-r', label='APIG')
l2 = ax.plot(x_values,sp4_values, 'o-b', label='sp(4)')
l3 = ax.plot(x_values,FCI_values, '^-m', label='FCI')

ax.set(xlabel='$\\alpha$ ($a_0$)', ylabel='Energy $(E_h)$', xlim=[1.0,8.0], ylim=[-2.3,-1.7])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/p4_1p6_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
apig_values = []
sp4_values = []

filepath = 'p4_1p6_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        apig_values.append(float(linelist[1]))
        sp4_values.append(float(linelist[2]))

fig, ax1 = plt.subplots()

#ax1.set(xlabel='$r$ ($a_0$)', ylabel='$\\Delta E$ $(E_h)$', xlim=[1.3,6.0])
ax1.set_xlabel('$\\alpha$ ($a_0$)')
ax1.set_xlim([1.0,8.0])

ax2 = ax1.twinx()
ax2.set_ylabel('$\\Delta$ sp(4) $(E_h)$',color='b')
ax2.plot(x_values,sp4_values, 'o-b', label='sp(4)')
ax2.tick_params(axis='y', labelcolor='b')

#ax2 = ax1.twinx()
ax1.set_ylabel('$\\Delta$ APIG $(E_h)$',color='r')
ax1.plot(x_values,apig_values, '.-r', label='APIG')
ax1.tick_params(axis='y', labelcolor='r')

#l0 = ax.plot(x_values,sp4_values, 'o-g', label='sp(4)')

#ax1.grid()

ax1.text(-0.1,1.15,'b)', transform=ax1.transAxes, fontsize=16, va='top', ha='right')

#ax1.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/p4_2p0.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
sp4_values = []
FCI_values = []
apig_values = []

filepath = 'p4_2p0'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        sp4_values.append(float(linelist[2]))
        FCI_values.append(float(linelist[3]))
        apig_values.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,apig_values, '.-r', label='APIG')
l2 = ax.plot(x_values,sp4_values, 'o-b', label='sp(4)')
l3 = ax.plot(x_values,FCI_values, '^-m', label='FCI')

ax.set(xlabel='$\\alpha$ ($a_0$)', ylabel='Energy $(E_h)$', xlim=[1.0,8.0], ylim=[-2.2,-1.85])
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/p4_2p0_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
apig_values = []
sp4_values = []

filepath = 'p4_2p0_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        apig_values.append(float(linelist[1]))
        sp4_values.append(float(linelist[2]))

fig, ax1 = plt.subplots()

#ax1.set(xlabel='$r$ ($a_0$)', ylabel='$\\Delta E$ $(E_h)$', xlim=[1.3,6.0])
ax1.set_xlabel('$\\alpha$ ($a_0$)')
ax1.set_xlim([1.0,8.0])

ax2 = ax1.twinx()
ax2.set_ylabel('$\\Delta$ sp(4) $(E_h)$',color='b')
ax2.plot(x_values,sp4_values, 'o-b', label='sp(4)')
ax2.tick_params(axis='y', labelcolor='b')

#ax2 = ax1.twinx()
ax1.set_ylabel('$\\Delta$ APIG $(E_h)$',color='r')
ax1.plot(x_values,apig_values, '.-r', label='APIG')
ax1.tick_params(axis='y', labelcolor='r')

#l0 = ax.plot(x_values,sp4_values, 'o-g', label='sp(4)')

#ax1.grid()

ax1.text(-0.1,1.15,'b)', transform=ax1.transAxes, fontsize=16, va='top', ha='right')

#ax1.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/s4.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
sp4_values = []
FCI_values = []
apig_values = []

filepath = 's4'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        sp4_values.append(float(linelist[2]))
        FCI_values.append(float(linelist[3]))
        apig_values.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,apig_values, '.-r', label='APIG')
l2 = ax.plot(x_values,sp4_values, 'o-b', label='sp(4)')
l3 = ax.plot(x_values,FCI_values, '^-m', label='FCI')

ax.set(xlabel='$\\alpha$ ($a_0$)', ylabel='Energy $(E_h)$', xlim=[1.0,8.0], ylim=[-1.99,-1.88])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/s4_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
apig_values = []
sp4_values = []

filepath = 's4_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        apig_values.append(float(linelist[1]))
        sp4_values.append(float(linelist[2]))

fig, ax1 = plt.subplots()

#ax1.set(xlabel='$r$ ($a_0$)', ylabel='$\\Delta E$ $(E_h)$', xlim=[1.3,6.0])
ax1.set_xlabel('$\\alpha$ ($a_0$)')
ax1.set_xlim([1.0,8.0])

ax2 = ax1.twinx()
ax2.set_ylabel('$\\Delta$ sp(4) $(E_h)$',color='b')
ax2.plot(x_values,sp4_values, 'o-b', label='sp(4)')
ax2.tick_params(axis='y', labelcolor='b')

#ax2 = ax1.twinx()
ax1.set_ylabel('$\\Delta$ APIG $(E_h)$',color='r')
ax1.plot(x_values,apig_values, '.-r', label='APIG')
ax1.tick_params(axis='y', labelcolor='r')

#l0 = ax.plot(x_values,sp4_values, 'o-g', label='sp(4)')

#ax1.grid()

ax1.text(-0.1,1.15,'b)', transform=ax1.transAxes, fontsize=16, va='top', ha='right')

#ax1.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()

